Dark matter search in a Beam-Dump eXperiment (BDX) at Jefferson Lab -- 2018 update to PR12-16-001

This document complements and completes what was submitted last year to PAC45 as an update to the proposal PR12-16-001 "Dark matter search in a Beam-Dump eXperiment (BDX)" at Jefferson Lab submitted to JLab-PAC44 in 2016. Following the suggestions contained in the PAC45 report, in coordination with the lab, we ran a test to assess the beam-related backgrounds and validate the simulation framework used to design the BDX experiment. Using a common Monte Carlo framework for the test and the proposed experiment, we optimized the selection cuts to maximize the reach considering simultaneously the signal, cosmic-ray background (assessed in Catania test with BDX-Proto) and beam-related backgrounds (irreducible NC and CC neutrino interactions as determined by simulation). Our results confirmed what was presented in the original proposal: with 285 days of a parasitic run at 65 $\mu$A (corresponding to $10^{22}$ EOT) the BDX experiment will lower the exclusion limits in the case of no signal by one to two orders of magnitude in the parameter space of dark-matter coupling versus mass.

==> figs/nuCompare3.C <==
void nuCompare3()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon May 28 17:23:36 2018) by ROOT version6.08/00
   TCanvas *c1 = new TCanvas("c1", "c1",2,24,507,450);
   gStyle->SetOptTitle(0);
   c1->Range(-0.625,-0.7924957,5.625,4.122161);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH1D *FLUKA__9 = new TH1D("FLUKA__9","hEpion2",250,0,10);
   FLUKA__9->SetBinContent(4,671);
   FLUKA__9->SetBinContent(5,2255);
   FLUKA__9->SetBinContent(6,1692);
   FLUKA__9->SetBinContent(7,1221);
   FLUKA__9->SetBinContent(8,1028);
   FLUKA__9->SetBinContent(9,891);
   FLUKA__9->SetBinContent(10,887);
   FLUKA__9->SetBinContent(11,874);
   FLUKA__9->SetBinContent(12,899);
   FLUKA__9->SetBinContent(13,869);
   FLUKA__9->SetBinContent(14,873);
   FLUKA__9->SetBinContent(15,733);
   FLUKA__9->SetBinContent(16,591);
   FLUKA__9->SetBinContent(17,542);
   FLUKA__9->SetBinContent(18,465);
   FLUKA__9->SetBinContent(19,443);
   FLUKA__9->SetBinContent(20,364);
   FLUKA__9->SetBinContent(21,307);
   FLUKA__9->SetBinContent(22,279);
   FLUKA__9->SetBinContent(23,263);
   FLUKA__9->SetBinContent(24,246);
   FLUKA__9->SetBinContent(25,190);
   FLUKA__9->SetBinContent(26,184);
   FLUKA__9->SetBinContent(27,150);
   FLUKA__9->SetBinContent(28,148);
   FLUKA__9->SetBinContent(29,124);
   FLUKA__9->SetBinContent(30,119);
   FLUKA__9->SetBinContent(31,121);
   FLUKA__9->SetBinContent(32,104);
   FLUKA__9->SetBinContent(33,93);
   FLUKA__9->SetBinContent(34,87);
   FLUKA__9->SetBinContent(35,83);
   FLUKA__9->SetBinContent(36,75);
   FLUKA__9->SetBinContent(37,67);
   FLUKA__9->SetBinContent(38,69);
   FLUKA__9->SetBinContent(39,64);
   FLUKA__9->SetBinContent(40,56);
   FLUKA__9->SetBinContent(41,45);
   FLUKA__9->SetBinContent(42,52);
   FLUKA__9->SetBinContent(43,40);
   FLUKA__9->SetBinContent(44,35);
   FLUKA__9->SetBinContent(45,37);
   FLUKA__9->SetBinContent(46,33);
   FLUKA__9->SetBinContent(47,28);
   FLUKA__9->SetBinContent(48,33);
   FLUKA__9->SetBinContent(49,40);
   FLUKA__9->SetBinContent(50,29);
   FLUKA__9->SetBinContent(51,32);
   FLUKA__9->SetBinContent(52,28);
   FLUKA__9->SetBinContent(53,27);
   FLUKA__9->SetBinContent(54,13);
   FLUKA__9->SetBinContent(55,21);
   FLUKA__9->SetBinContent(56,17);
   FLUKA__9->SetBinContent(57,17);
   FLUKA__9->SetBinContent(58,19);
   FLUKA__9->SetBinContent(59,20);
   FLUKA__9->SetBinContent(60,7);
   FLUKA__9->SetBinContent(61,8);
   FLUKA__9->SetBinContent(62,12);
   FLUKA__9->SetBinContent(63,12);
   FLUKA__9->SetBinContent(64,12);
   FLUKA__9->SetBinContent(65,11);
   FLUKA__9->SetBinContent(66,8);
   FLUKA__9->SetBinContent(67,11);
   FLUKA__9->SetBinContent(68,7);
   FLUKA__9->SetBinContent(69,8);
   FLUKA__9->SetBinContent(70,6);
   FLUKA__9->SetBinContent(71,5);
   FLUKA__9->SetBinContent(72,5);
   FLUKA__9->SetBinContent(73,6);
   FLUKA__9->SetBinContent(74,4);
   FLUKA__9->SetBinContent(75,2);
   FLUKA__9->SetBinContent(76,4);
   FLUKA__9->SetBinContent(78,2);
   FLUKA__9->SetBinContent(79,4);
   FLUKA__9->SetBinContent(80,6);
   FLUKA__9->SetBinContent(81,4);
   FLUKA__9->SetBinContent(82,1);
   FLUKA__9->SetBinContent(83,3);
   FLUKA__9->SetBinContent(85,1);
   FLUKA__9->SetBinContent(86,3);
   FLUKA__9->SetBinContent(87,3);
   FLUKA__9->SetBinContent(88,2);
   FLUKA__9->SetBinContent(89,4);
   FLUKA__9->SetBinContent(92,1);
   FLUKA__9->SetBinContent(93,1);
   FLUKA__9->SetBinContent(96,2);
   FLUKA__9->SetBinContent(100,1);
   FLUKA__9->SetBinContent(101,3);
   FLUKA__9->SetBinContent(102,3);
   FLUKA__9->SetBinContent(104,1);
   FLUKA__9->SetBinContent(106,1);
   FLUKA__9->SetBinContent(107,1);
   FLUKA__9->SetBinContent(109,2);
   FLUKA__9->SetBinContent(113,1);
   FLUKA__9->SetEntries(18871);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.835,0.98,0.995,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("FLUKA");
   AText->SetTextSize(0.0736);
   AText = ptstats->AddText("Entries = 18871  ");
   ptstats->SetOptStat(11);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   FLUKA__9->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(FLUKA__9);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   FLUKA__9->SetLineColor(ci);
   FLUKA__9->SetLineWidth(2);
   FLUKA__9->GetXaxis()->SetTitle("#pi^{0} total energy (GeV)");
   FLUKA__9->GetXaxis()->SetRange(1,125);
   FLUKA__9->GetXaxis()->SetLabelFont(42);
   FLUKA__9->GetXaxis()->SetLabelSize(0.035);
   FLUKA__9->GetXaxis()->SetTitleSize(0.035);
   FLUKA__9->GetXaxis()->SetTitleFont(42);
   FLUKA__9->GetYaxis()->SetLabelFont(42);
   FLUKA__9->GetYaxis()->SetLabelSize(0.035);
   FLUKA__9->GetYaxis()->SetTitleSize(0.035);
   FLUKA__9->GetYaxis()->SetTitleFont(42);
   FLUKA__9->GetZaxis()->SetLabelFont(42);
   FLUKA__9->GetZaxis()->SetLabelSize(0.035);
   FLUKA__9->GetZaxis()->SetTitleSize(0.035);
   FLUKA__9->GetZaxis()->SetTitleFont(42);
   FLUKA__9->Draw("");
   
   TH1F *GENIE__10 = new TH1F("GENIE__10","Ef {abs(pdgf)==111}",250,0,10);
   GENIE__10->SetBinContent(4,1194);
   GENIE__10->SetBinContent(5,1785);
   GENIE__10->SetBinContent(6,1590);
   GENIE__10->SetBinContent(7,1444);
   GENIE__10->SetBinContent(8,1238);
   GENIE__10->SetBinContent(9,1145);
   GENIE__10->SetBinContent(10,1086);
   GENIE__10->SetBinContent(11,956);
   GENIE__10->SetBinContent(12,852);
   GENIE__10->SetBinContent(13,745);
   GENIE__10->SetBinContent(14,613);
   GENIE__10->SetBinContent(15,588);
   GENIE__10->SetBinContent(16,504);
   GENIE__10->SetBinContent(17,434);
   GENIE__10->SetBinContent(18,338);
   GENIE__10->SetBinContent(19,338);
   GENIE__10->SetBinContent(20,290);
   GENIE__10->SetBinContent(21,281);
   GENIE__10->SetBinContent(22,248);
   GENIE__10->SetBinContent(23,193);
   GENIE__10->SetBinContent(24,208);
   GENIE__10->SetBinContent(25,162);
   GENIE__10->SetBinContent(26,157);
   GENIE__10->SetBinContent(27,136);
   GENIE__10->SetBinContent(28,141);
   GENIE__10->SetBinContent(29,145);
   GENIE__10->SetBinContent(30,114);
   GENIE__10->SetBinContent(31,119);
   GENIE__10->SetBinContent(32,129);
   GENIE__10->SetBinContent(33,97);
   GENIE__10->SetBinContent(34,104);
   GENIE__10->SetBinContent(35,82);
   GENIE__10->SetBinContent(36,79);
   GENIE__10->SetBinContent(37,76);
   GENIE__10->SetBinContent(38,68);
   GENIE__10->SetBinContent(39,75);
   GENIE__10->SetBinContent(40,69);
   GENIE__10->SetBinContent(41,73);
   GENIE__10->SetBinContent(42,49);
   GENIE__10->SetBinContent(43,65);
   GENIE__10->SetBinContent(44,51);
   GENIE__10->SetBinContent(45,49);
   GENIE__10->SetBinContent(46,46);
   GENIE__10->SetBinContent(47,43);
   GENIE__10->SetBinContent(48,52);
   GENIE__10->SetBinContent(49,42);
   GENIE__10->SetBinContent(50,34);
   GENIE__10->SetBinContent(51,34);
   GENIE__10->SetBinContent(52,28);
   GENIE__10->SetBinContent(53,29);
   GENIE__10->SetBinContent(54,45);
   GENIE__10->SetBinContent(55,27);
   GENIE__10->SetBinContent(56,26);
   GENIE__10->SetBinContent(57,35);
   GENIE__10->SetBinContent(58,23);
   GENIE__10->SetBinContent(59,21);
   GENIE__10->SetBinContent(60,28);
   GENIE__10->SetBinContent(61,26);
   GENIE__10->SetBinContent(62,21);
   GENIE__10->SetBinContent(63,18);
   GENIE__10->SetBinContent(64,22);
   GENIE__10->SetBinContent(65,16);
   GENIE__10->SetBinContent(66,16);
   GENIE__10->SetBinContent(67,9);
   GENIE__10->SetBinContent(68,14);
   GENIE__10->SetBinContent(69,14);
   GENIE__10->SetBinContent(70,16);
   GENIE__10->SetBinContent(71,17);
   GENIE__10->SetBinContent(72,11);
   GENIE__10->SetBinContent(73,9);
   GENIE__10->SetBinContent(74,12);
   GENIE__10->SetBinContent(75,8);
   GENIE__10->SetBinContent(76,9);
   GENIE__10->SetBinContent(77,9);
   GENIE__10->SetBinContent(78,8);
   GENIE__10->SetBinContent(79,2);
   GENIE__10->SetBinContent(80,5);
   GENIE__10->SetBinContent(81,12);
   GENIE__10->SetBinContent(82,6);
   GENIE__10->SetBinContent(83,7);
   GENIE__10->SetBinContent(84,4);
   GENIE__10->SetBinContent(85,2);
   GENIE__10->SetBinContent(86,4);
   GENIE__10->SetBinContent(87,2);
   GENIE__10->SetBinContent(88,6);
   GENIE__10->SetBinContent(89,2);
   GENIE__10->SetBinContent(90,3);
   GENIE__10->SetBinContent(92,4);
   GENIE__10->SetBinContent(93,2);
   GENIE__10->SetBinContent(94,2);
   GENIE__10->SetBinContent(95,2);
   GENIE__10->SetBinContent(96,2);
   GENIE__10->SetBinContent(98,1);
   GENIE__10->SetBinContent(100,2);
   GENIE__10->SetBinContent(101,3);
   GENIE__10->SetBinContent(104,1);
   GENIE__10->SetBinContent(105,1);
   GENIE__10->SetBinContent(106,1);
   GENIE__10->SetBinContent(109,1);
   GENIE__10->SetEntries(18955);
   GENIE__10->SetDirectory(0);
   
   ptstats = new TPaveStats(0.7836676,0.649789,0.9842407,0.8101266,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(1);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   AText = ptstats->AddText("GENIE");
   AText->SetTextSize(0.07375527);
   AText = ptstats->AddText("Entries = 18955  ");
   ptstats->SetOptStat(11);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   GENIE__10->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(GENIE__10);
   GENIE__10->SetLineColor(2);
   GENIE__10->SetLineWidth(2);
   GENIE__10->GetXaxis()->SetTitle("Ef");
   GENIE__10->Draw("sames");
      tex = new TLatex(1.9,1000,"GENIE");
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.9,1800,"FLUKA");

   ci = TColor::GetColor("#0066cc");
   tex->SetTextColor(ci);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3.013614,1652.151,"#nu");
   tex->SetTextSize(0.06132076);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/nuspectrum.C <==
void nuspectrum()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu May 24 16:50:46 2018) by ROOT version6.08/00
   TCanvas *c1 = new TCanvas("c1", "c1",12,34,875,502);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-2.375413,-14.08085,1.422247,-2.054826);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogx();
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[51] = {0.01, 0.0115, 0.01323, 0.01522, 0.01751, 0.02014, 0.02317, 0.02666, 0.03066, 0.03527, 0.04058, 0.04668, 0.0537, 0.06177, 0.07105, 0.08174, 0.09403, 0.1082, 0.1244, 0.1431, 0.1646, 0.1894, 0.2179, 0.2506, 0.2883, 0.3317, 0.3815, 0.4389, 0.5049, 0.5808, 0.6681, 0.7685, 0.8841, 1.017, 1.17, 1.346, 1.548, 1.781, 2.049, 2.357, 2.711, 3.118, 3.587, 4.127, 4.747, 5.461, 6.282, 7.226, 8.313, 9.562, 11}; 
   
   TH1D *hNuMuSpectrumCalo__1 = new TH1D("hNuMuSpectrumCalo__1","Fluence",50, xAxis1);
   hNuMuSpectrumCalo__1->SetBinContent(0,6.439291e-07);
   hNuMuSpectrumCalo__1->SetBinContent(1,2.167309e-07);
   hNuMuSpectrumCalo__1->SetBinContent(2,1.980973e-07);
   hNuMuSpectrumCalo__1->SetBinContent(3,2.545017e-07);
   hNuMuSpectrumCalo__1->SetBinContent(4,5.200858e-07);
   hNuMuSpectrumCalo__1->SetBinContent(5,6.340863e-07);
   hNuMuSpectrumCalo__1->SetBinContent(6,4.654638e-07);
   hNuMuSpectrumCalo__1->SetBinContent(7,6.319777e-07);
   hNuMuSpectrumCalo__1->SetBinContent(8,0.0002896251);
   hNuMuSpectrumCalo__1->SetBinContent(9,9.010307e-07);
   hNuMuSpectrumCalo__1->SetBinContent(10,9.305176e-07);
   hNuMuSpectrumCalo__1->SetBinContent(11,1.009614e-06);
   hNuMuSpectrumCalo__1->SetBinContent(12,1.099057e-06);
   hNuMuSpectrumCalo__1->SetBinContent(13,4.062787e-07);
   hNuMuSpectrumCalo__1->SetBinContent(14,5.022047e-07);
   hNuMuSpectrumCalo__1->SetBinContent(15,6.904182e-07);
   hNuMuSpectrumCalo__1->SetBinContent(16,1.115358e-06);
   hNuMuSpectrumCalo__1->SetBinContent(17,6.298591e-07);
   hNuMuSpectrumCalo__1->SetBinContent(18,3.953191e-07);
   hNuMuSpectrumCalo__1->SetBinContent(19,3.093326e-07);
   hNuMuSpectrumCalo__1->SetBinContent(20,2.535374e-07);
   hNuMuSpectrumCalo__1->SetBinContent(21,2.216096e-07);
   hNuMuSpectrumCalo__1->SetBinContent(22,1.656131e-07);
   hNuMuSpectrumCalo__1->SetBinContent(23,4.098536e-07);
   hNuMuSpectrumCalo__1->SetBinContent(24,1.047174e-07);
   hNuMuSpectrumCalo__1->SetBinContent(25,7.686087e-08);
   hNuMuSpectrumCalo__1->SetBinContent(26,6.589256e-08);
   hNuMuSpectrumCalo__1->SetBinContent(27,5.587434e-08);
   hNuMuSpectrumCalo__1->SetBinContent(28,4.82848e-08);
   hNuMuSpectrumCalo__1->SetBinContent(29,4.062683e-08);
   hNuMuSpectrumCalo__1->SetBinContent(30,2.9358e-08);
   hNuMuSpectrumCalo__1->SetBinContent(31,2.356308e-08);
   hNuMuSpectrumCalo__1->SetBinContent(32,1.957872e-08);
   hNuMuSpectrumCalo__1->SetBinContent(33,1.471792e-08);
   hNuMuSpectrumCalo__1->SetBinContent(34,1.117712e-08);
   hNuMuSpectrumCalo__1->SetBinContent(35,8.720476e-09);
   hNuMuSpectrumCalo__1->SetBinContent(36,7.165911e-09);
   hNuMuSpectrumCalo__1->SetBinContent(37,4.910014e-09);
   hNuMuSpectrumCalo__1->SetBinContent(38,3.716609e-09);
   hNuMuSpectrumCalo__1->SetBinContent(39,2.471326e-09);
   hNuMuSpectrumCalo__1->SetBinContent(40,1.698809e-09);
   hNuMuSpectrumCalo__1->SetBinContent(41,1.048533e-09);
   hNuMuSpectrumCalo__1->SetBinContent(42,6.654864e-10);
   hNuMuSpectrumCalo__1->SetBinContent(43,3.22112e-10);
   hNuMuSpectrumCalo__1->SetBinContent(44,1.207865e-10);
   hNuMuSpectrumCalo__1->SetBinContent(45,6.909772e-11);
   hNuMuSpectrumCalo__1->SetBinContent(46,1.096885e-11);
   hNuMuSpectrumCalo__1->SetBinContent(47,6.116577e-13);
   hNuMuSpectrumCalo__1->SetBinContent(48,3.843996e-13);
   hNuMuSpectrumCalo__1->SetBinError(0,3.621641e-08);
   hNuMuSpectrumCalo__1->SetBinError(1,2.374017e-08);
   hNuMuSpectrumCalo__1->SetBinError(2,1.015809e-08);
   hNuMuSpectrumCalo__1->SetBinError(3,1.695305e-08);
   hNuMuSpectrumCalo__1->SetBinError(4,2.57436e-08);
   hNuMuSpectrumCalo__1->SetBinError(5,3.211012e-08);
   hNuMuSpectrumCalo__1->SetBinError(6,2.334575e-08);
   hNuMuSpectrumCalo__1->SetBinError(7,2.188135e-08);
   hNuMuSpectrumCalo__1->SetBinError(8,4.338247e-07);
   hNuMuSpectrumCalo__1->SetBinError(9,2.361816e-08);
   hNuMuSpectrumCalo__1->SetBinError(10,2.350251e-08);
   hNuMuSpectrumCalo__1->SetBinError(11,2.063686e-08);
   hNuMuSpectrumCalo__1->SetBinError(12,1.989418e-08);
   hNuMuSpectrumCalo__1->SetBinError(13,9.792361e-09);
   hNuMuSpectrumCalo__1->SetBinError(14,9.965986e-09);
   hNuMuSpectrumCalo__1->SetBinError(15,1.082491e-08);
   hNuMuSpectrumCalo__1->SetBinError(16,1.545771e-08);
   hNuMuSpectrumCalo__1->SetBinError(17,8.120329e-09);
   hNuMuSpectrumCalo__1->SetBinError(18,4.75973e-09);
   hNuMuSpectrumCalo__1->SetBinError(19,3.702014e-09);
   hNuMuSpectrumCalo__1->SetBinError(20,2.816914e-09);
   hNuMuSpectrumCalo__1->SetBinError(21,2.082886e-09);
   hNuMuSpectrumCalo__1->SetBinError(22,1.69262e-09);
   hNuMuSpectrumCalo__1->SetBinError(23,2.539496e-09);
   hNuMuSpectrumCalo__1->SetBinError(24,1.003038e-09);
   hNuMuSpectrumCalo__1->SetBinError(25,7.074606e-10);
   hNuMuSpectrumCalo__1->SetBinError(26,6.113054e-10);
   hNuMuSpectrumCalo__1->SetBinError(27,5.053126e-10);
   hNuMuSpectrumCalo__1->SetBinError(28,4.158042e-10);
   hNuMuSpectrumCalo__1->SetBinError(29,3.408203e-10);
   hNuMuSpectrumCalo__1->SetBinError(30,2.705344e-10);
   hNuMuSpectrumCalo__1->SetBinError(31,1.994605e-10);
   hNuMuSpectrumCalo__1->SetBinError(32,1.712663e-10);
   hNuMuSpectrumCalo__1->SetBinError(33,1.300564e-10);
   hNuMuSpectrumCalo__1->SetBinError(34,9.857564e-11);
   hNuMuSpectrumCalo__1->SetBinError(35,7.533794e-11);
   hNuMuSpectrumCalo__1->SetBinError(36,6.479401e-11);
   hNuMuSpectrumCalo__1->SetBinError(37,4.904472e-11);
   hNuMuSpectrumCalo__1->SetBinError(38,3.622775e-11);
   hNuMuSpectrumCalo__1->SetBinError(39,2.72196e-11);
   hNuMuSpectrumCalo__1->SetBinError(40,1.943491e-11);
   hNuMuSpectrumCalo__1->SetBinError(41,1.380686e-11);
   hNuMuSpectrumCalo__1->SetBinError(42,1.012092e-11);
   hNuMuSpectrumCalo__1->SetBinError(43,6.102271e-12);
   hNuMuSpectrumCalo__1->SetBinError(44,3.256103e-12);
   hNuMuSpectrumCalo__1->SetBinError(45,2.30789e-12);
   hNuMuSpectrumCalo__1->SetBinError(46,9.272307e-13);
   hNuMuSpectrumCalo__1->SetBinError(47,1.988558e-13);
   hNuMuSpectrumCalo__1->SetBinError(48,1.18129e-13);
   hNuMuSpectrumCalo__1->SetEntries(469283.6);
   hNuMuSpectrumCalo__1->SetLineWidth(2);
   hNuMuSpectrumCalo__1->GetXaxis()->SetTitle("E(GeV)");
   hNuMuSpectrumCalo__1->GetXaxis()->SetRange(1,200);
   hNuMuSpectrumCalo__1->GetXaxis()->SetLabelFont(42);
   hNuMuSpectrumCalo__1->GetXaxis()->SetLabelSize(0.035);
   hNuMuSpectrumCalo__1->GetXaxis()->SetTitleFont(42);
   hNuMuSpectrumCalo__1->GetYaxis()->SetTitle("Particles / (GeV*EOT)");
   hNuMuSpectrumCalo__1->GetYaxis()->SetLabelFont(42);
   hNuMuSpectrumCalo__1->GetYaxis()->SetLabelSize(0.035);
   hNuMuSpectrumCalo__1->GetYaxis()->SetTitleFont(42);
   hNuMuSpectrumCalo__1->GetZaxis()->SetLabelFont(42);
   hNuMuSpectrumCalo__1->GetZaxis()->SetLabelSize(0.035);
   hNuMuSpectrumCalo__1->GetZaxis()->SetTitleSize(0.035);
   hNuMuSpectrumCalo__1->GetZaxis()->SetTitleFont(42);
   hNuMuSpectrumCalo__1->Draw("");
   Double_t xAxis2[51] = {0.01, 0.0115, 0.01323, 0.01522, 0.01751, 0.02014, 0.02317, 0.02666, 0.03066, 0.03527, 0.04058, 0.04668, 0.0537, 0.06177, 0.07105, 0.08174, 0.09403, 0.1082, 0.1244, 0.1431, 0.1646, 0.1894, 0.2179, 0.2506, 0.2883, 0.3317, 0.3815, 0.4389, 0.5049, 0.5808, 0.6681, 0.7685, 0.8841, 1.017, 1.17, 1.346, 1.548, 1.781, 2.049, 2.357, 2.711, 3.118, 3.587, 4.127, 4.747, 5.461, 6.282, 7.226, 8.313, 9.562, 11}; 
   
   TH1D *hNuMuBarSpectrumCalo__2 = new TH1D("hNuMuBarSpectrumCalo__2","Fluence",50, xAxis2);
   hNuMuBarSpectrumCalo__2->SetBinContent(0,3.198232e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(1,1.022394e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(2,1.150976e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(3,1.305845e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(4,1.427605e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(5,1.635193e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(6,1.942114e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(7,2.301827e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(8,2.778788e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(9,3.065568e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(10,3.370593e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(11,4.008639e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(12,3.988062e-05);
   hNuMuBarSpectrumCalo__2->SetBinContent(13,3.438782e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(14,3.545341e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(15,3.975816e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(16,4.048853e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(17,3.530496e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(18,3.170703e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(19,2.819326e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(20,2.223213e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(21,1.728246e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(22,1.688679e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(23,1.57678e-07);
   hNuMuBarSpectrumCalo__2->SetBinContent(24,9.390761e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(25,7.214674e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(26,5.610527e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(27,4.312539e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(28,3.428853e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(29,2.597634e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(30,2.341509e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(31,1.577394e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(32,1.378683e-08);
   hNuMuBarSpectrumCalo__2->SetBinContent(33,9.780332e-09);
   hNuMuBarSpectrumCalo__2->SetBinContent(34,7.710741e-09);
   hNuMuBarSpectrumCalo__2->SetBinContent(35,6.218906e-09);
   hNuMuBarSpectrumCalo__2->SetBinContent(36,4.985641e-09);
   hNuMuBarSpectrumCalo__2->SetBinContent(37,3.852676e-09);
   hNuMuBarSpectrumCalo__2->SetBinContent(38,2.759514e-09);
   hNuMuBarSpectrumCalo__2->SetBinContent(39,1.854462e-09);
   hNuMuBarSpectrumCalo__2->SetBinContent(40,1.384497e-09);
   hNuMuBarSpectrumCalo__2->SetBinContent(41,8.770431e-10);
   hNuMuBarSpectrumCalo__2->SetBinContent(42,4.875615e-10);
   hNuMuBarSpectrumCalo__2->SetBinContent(43,2.76249e-10);
   hNuMuBarSpectrumCalo__2->SetBinContent(44,7.322879e-11);
   hNuMuBarSpectrumCalo__2->SetBinContent(45,5.646515e-11);
   hNuMuBarSpectrumCalo__2->SetBinContent(46,1.068182e-11);
   hNuMuBarSpectrumCalo__2->SetBinContent(47,2.940149e-12);
   hNuMuBarSpectrumCalo__2->SetBinContent(48,5.493532e-14);
   hNuMuBarSpectrumCalo__2->SetBinContent(49,2.239124e-14);
   hNuMuBarSpectrumCalo__2->SetBinError(0,2.69636e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(1,1.362469e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(2,1.290016e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(3,1.387528e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(4,1.258003e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(5,1.332542e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(6,1.394566e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(7,1.37451e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(8,1.372959e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(9,1.355076e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(10,1.266995e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(11,1.328003e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(12,1.225083e-07);
   hNuMuBarSpectrumCalo__2->SetBinError(13,8.092165e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(14,6.649078e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(15,5.916134e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(16,6.083524e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(17,4.360406e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(18,3.55587e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(19,2.985532e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(20,2.26869e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(21,1.644211e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(22,1.55225e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(23,1.186468e-09);
   hNuMuBarSpectrumCalo__2->SetBinError(24,8.881638e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(25,7.233481e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(26,5.164385e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(27,4.019517e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(28,3.280879e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(29,2.247083e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(30,1.91051e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(31,1.432644e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(32,1.151575e-10);
   hNuMuBarSpectrumCalo__2->SetBinError(33,8.829304e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(34,7.214919e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(35,5.89821e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(36,4.704459e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(37,3.832304e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(38,2.943088e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(39,2.21564e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(40,1.725927e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(41,1.220548e-11);
   hNuMuBarSpectrumCalo__2->SetBinError(42,8.114745e-12);
   hNuMuBarSpectrumCalo__2->SetBinError(43,5.731271e-12);
   hNuMuBarSpectrumCalo__2->SetBinError(44,2.594027e-12);
   hNuMuBarSpectrumCalo__2->SetBinError(45,2.180576e-12);
   hNuMuBarSpectrumCalo__2->SetBinError(46,8.917327e-13);
   hNuMuBarSpectrumCalo__2->SetBinError(47,3.787247e-13);
   hNuMuBarSpectrumCalo__2->SetBinError(48,5.069833e-15);
   hNuMuBarSpectrumCalo__2->SetBinError(49,2.756918e-15);
   hNuMuBarSpectrumCalo__2->SetEntries(378362.1);
   hNuMuBarSpectrumCalo__2->SetLineColor(2);
   hNuMuBarSpectrumCalo__2->SetLineWidth(2);
   hNuMuBarSpectrumCalo__2->GetXaxis()->SetTitle("E(GeV)");
   hNuMuBarSpectrumCalo__2->GetXaxis()->SetRange(1,200);
   hNuMuBarSpectrumCalo__2->GetXaxis()->SetLabelFont(42);
   hNuMuBarSpectrumCalo__2->GetXaxis()->SetLabelSize(0.035);
   hNuMuBarSpectrumCalo__2->GetXaxis()->SetTitleSize(0.035);
   hNuMuBarSpectrumCalo__2->GetXaxis()->SetTitleFont(42);
   hNuMuBarSpectrumCalo__2->GetYaxis()->SetTitle("Particles / (GeV*cm^{2}*EOT)");
   hNuMuBarSpectrumCalo__2->GetYaxis()->SetLabelFont(42);
   hNuMuBarSpectrumCalo__2->GetYaxis()->SetLabelSize(0.035);
   hNuMuBarSpectrumCalo__2->GetYaxis()->SetTitleSize(0.035);
   hNuMuBarSpectrumCalo__2->GetYaxis()->SetTitleFont(42);
   hNuMuBarSpectrumCalo__2->GetZaxis()->SetLabelFont(42);
   hNuMuBarSpectrumCalo__2->GetZaxis()->SetLabelSize(0.035);
   hNuMuBarSpectrumCalo__2->GetZaxis()->SetTitleSize(0.035);
   hNuMuBarSpectrumCalo__2->GetZaxis()->SetTitleFont(42);
   hNuMuBarSpectrumCalo__2->Draw("SAME");
   Double_t xAxis3[51] = {0.01, 0.0115, 0.01323, 0.01522, 0.01751, 0.02014, 0.02317, 0.02666, 0.03066, 0.03527, 0.04058, 0.04668, 0.0537, 0.06177, 0.07105, 0.08174, 0.09403, 0.1082, 0.1244, 0.1431, 0.1646, 0.1894, 0.2179, 0.2506, 0.2883, 0.3317, 0.3815, 0.4389, 0.5049, 0.5808, 0.6681, 0.7685, 0.8841, 1.017, 1.17, 1.346, 1.548, 1.781, 2.049, 2.357, 2.711, 3.118, 3.587, 4.127, 4.747, 5.461, 6.282, 7.226, 8.313, 9.562, 11}; 
   
   TH1D *hNuESpectrumCalo__3 = new TH1D("hNuESpectrumCalo__3","Fluence",50, xAxis3);
   hNuESpectrumCalo__3->SetBinContent(0,3.272021e-05);
   hNuESpectrumCalo__3->SetBinContent(1,1.03924e-05);
   hNuESpectrumCalo__3->SetBinContent(2,1.078195e-05);
   hNuESpectrumCalo__3->SetBinContent(3,1.253659e-05);
   hNuESpectrumCalo__3->SetBinContent(4,1.587839e-05);
   hNuESpectrumCalo__3->SetBinContent(5,1.631812e-05);
   hNuESpectrumCalo__3->SetBinContent(6,1.94271e-05);
   hNuESpectrumCalo__3->SetBinContent(7,2.2201e-05);
   hNuESpectrumCalo__3->SetBinContent(8,2.501533e-05);
   hNuESpectrumCalo__3->SetBinContent(9,2.998171e-05);
   hNuESpectrumCalo__3->SetBinContent(10,3.276672e-05);
   hNuESpectrumCalo__3->SetBinContent(11,3.941968e-05);
   hNuESpectrumCalo__3->SetBinContent(12,3.965418e-05);
   hNuESpectrumCalo__3->SetBinContent(13,1.883595e-09);
   hNuESpectrumCalo__3->SetBinContent(14,1.118971e-08);
   hNuESpectrumCalo__3->SetBinContent(15,4.329223e-09);
   hNuESpectrumCalo__3->SetBinContent(16,3.363258e-09);
   hNuESpectrumCalo__3->SetBinContent(17,5.423032e-09);
   hNuESpectrumCalo__3->SetBinContent(18,3.832449e-09);
   hNuESpectrumCalo__3->SetBinContent(19,8.657674e-09);
   hNuESpectrumCalo__3->SetBinContent(20,1.020143e-08);
   hNuESpectrumCalo__3->SetBinContent(21,6.073118e-09);
   hNuESpectrumCalo__3->SetBinContent(22,7.528448e-09);
   hNuESpectrumCalo__3->SetBinContent(23,2.251908e-09);
   hNuESpectrumCalo__3->SetBinContent(24,2.014412e-09);
   hNuESpectrumCalo__3->SetBinContent(25,2.529081e-09);
   hNuESpectrumCalo__3->SetBinContent(26,2.118182e-09);
   hNuESpectrumCalo__3->SetBinContent(27,2.073912e-09);
   hNuESpectrumCalo__3->SetBinContent(28,2.229354e-09);
   hNuESpectrumCalo__3->SetBinContent(29,1.125667e-09);
   hNuESpectrumCalo__3->SetBinContent(30,8.596301e-10);
   hNuESpectrumCalo__3->SetBinContent(31,1.110395e-09);
   hNuESpectrumCalo__3->SetBinContent(32,9.315238e-10);
   hNuESpectrumCalo__3->SetBinContent(33,4.981323e-10);
   hNuESpectrumCalo__3->SetBinContent(34,4.793215e-10);
   hNuESpectrumCalo__3->SetBinContent(35,3.034791e-10);
   hNuESpectrumCalo__3->SetBinContent(36,2.421165e-10);
   hNuESpectrumCalo__3->SetBinContent(37,1.527249e-10);
   hNuESpectrumCalo__3->SetBinContent(38,9.116323e-11);
   hNuESpectrumCalo__3->SetBinContent(39,7.286563e-11);
   hNuESpectrumCalo__3->SetBinContent(40,4.88915e-11);
   hNuESpectrumCalo__3->SetBinContent(41,4.454926e-11);
   hNuESpectrumCalo__3->SetBinContent(42,1.113867e-11);
   hNuESpectrumCalo__3->SetBinContent(43,1.690064e-11);
   hNuESpectrumCalo__3->SetBinContent(44,1.291998e-11);
   hNuESpectrumCalo__3->SetBinContent(45,1.601918e-12);
   hNuESpectrumCalo__3->SetBinContent(46,6.970105e-13);
   hNuESpectrumCalo__3->SetBinContent(47,6.990254e-13);
   hNuESpectrumCalo__3->SetBinContent(48,5.591541e-14);
   hNuESpectrumCalo__3->SetBinContent(49,3.841367e-16);
   hNuESpectrumCalo__3->SetBinError(0,2.673544e-07);
   hNuESpectrumCalo__3->SetBinError(1,1.308921e-07);
   hNuESpectrumCalo__3->SetBinError(2,1.273999e-07);
   hNuESpectrumCalo__3->SetBinError(3,1.369376e-07);
   hNuESpectrumCalo__3->SetBinError(4,1.357616e-07);
   hNuESpectrumCalo__3->SetBinError(5,1.259875e-07);
   hNuESpectrumCalo__3->SetBinError(6,1.335115e-07);
   hNuESpectrumCalo__3->SetBinError(7,1.305332e-07);
   hNuESpectrumCalo__3->SetBinError(8,1.29753e-07);
   hNuESpectrumCalo__3->SetBinError(9,1.340049e-07);
   hNuESpectrumCalo__3->SetBinError(10,1.342419e-07);
   hNuESpectrumCalo__3->SetBinError(11,1.313714e-07);
   hNuESpectrumCalo__3->SetBinError(12,1.242496e-07);
   hNuESpectrumCalo__3->SetBinError(13,1.907486e-10);
   hNuESpectrumCalo__3->SetBinError(14,9.90852e-10);
   hNuESpectrumCalo__3->SetBinError(15,3.959812e-10);
   hNuESpectrumCalo__3->SetBinError(16,6.139431e-10);
   hNuESpectrumCalo__3->SetBinError(17,3.486913e-10);
   hNuESpectrumCalo__3->SetBinError(18,1.805064e-10);
   hNuESpectrumCalo__3->SetBinError(19,9.521408e-10);
   hNuESpectrumCalo__3->SetBinError(20,4.362175e-10);
   hNuESpectrumCalo__3->SetBinError(21,4.4009e-10);
   hNuESpectrumCalo__3->SetBinError(22,8.685792e-10);
   hNuESpectrumCalo__3->SetBinError(23,1.424743e-10);
   hNuESpectrumCalo__3->SetBinError(24,1.748721e-10);
   hNuESpectrumCalo__3->SetBinError(25,1.11702e-10);
   hNuESpectrumCalo__3->SetBinError(26,1.398465e-10);
   hNuESpectrumCalo__3->SetBinError(27,1.007445e-10);
   hNuESpectrumCalo__3->SetBinError(28,1.026691e-10);
   hNuESpectrumCalo__3->SetBinError(29,4.884557e-11);
   hNuESpectrumCalo__3->SetBinError(30,3.520737e-11);
   hNuESpectrumCalo__3->SetBinError(31,3.90796e-11);
   hNuESpectrumCalo__3->SetBinError(32,3.119119e-11);
   hNuESpectrumCalo__3->SetBinError(33,1.90494e-11);
   hNuESpectrumCalo__3->SetBinError(34,1.986824e-11);
   hNuESpectrumCalo__3->SetBinError(35,1.21825e-11);
   hNuESpectrumCalo__3->SetBinError(36,9.823224e-12);
   hNuESpectrumCalo__3->SetBinError(37,6.530832e-12);
   hNuESpectrumCalo__3->SetBinError(38,4.320255e-12);
   hNuESpectrumCalo__3->SetBinError(39,3.335064e-12);
   hNuESpectrumCalo__3->SetBinError(40,2.321792e-12);
   hNuESpectrumCalo__3->SetBinError(41,2.364035e-12);
   hNuESpectrumCalo__3->SetBinError(42,5.5784e-13);
   hNuESpectrumCalo__3->SetBinError(43,1.164893e-12);
   hNuESpectrumCalo__3->SetBinError(44,9.589065e-13);
   hNuESpectrumCalo__3->SetBinError(45,3.812315e-14);
   hNuESpectrumCalo__3->SetBinError(46,2.305231e-14);
   hNuESpectrumCalo__3->SetBinError(47,1.682081e-13);
   hNuESpectrumCalo__3->SetBinError(48,5.226965e-15);
   hNuESpectrumCalo__3->SetBinError(49,3.841367e-16);
   hNuESpectrumCalo__3->SetEntries(364246.6);
   hNuESpectrumCalo__3->SetLineColor(3);
   hNuESpectrumCalo__3->SetLineWidth(2);
   hNuESpectrumCalo__3->GetXaxis()->SetTitle("E(GeV)");
   hNuESpectrumCalo__3->GetXaxis()->SetRange(1,200);
   hNuESpectrumCalo__3->GetXaxis()->SetLabelFont(42);
   hNuESpectrumCalo__3->GetXaxis()->SetLabelSize(0.035);
   hNuESpectrumCalo__3->GetXaxis()->SetTitleSize(0.035);
   hNuESpectrumCalo__3->GetXaxis()->SetTitleFont(42);
   hNuESpectrumCalo__3->GetYaxis()->SetTitle("Particles / (GeV*cm^{2}*EOT)");
   hNuESpectrumCalo__3->GetYaxis()->SetLabelFont(42);
   hNuESpectrumCalo__3->GetYaxis()->SetLabelSize(0.035);
   hNuESpectrumCalo__3->GetYaxis()->SetTitleSize(0.035);
   hNuESpectrumCalo__3->GetYaxis()->SetTitleFont(42);
   hNuESpectrumCalo__3->GetZaxis()->SetLabelFont(42);
   hNuESpectrumCalo__3->GetZaxis()->SetLabelSize(0.035);
   hNuESpectrumCalo__3->GetZaxis()->SetTitleSize(0.035);
   hNuESpectrumCalo__3->GetZaxis()->SetTitleFont(42);
   hNuESpectrumCalo__3->Draw("SAME");
   Double_t xAxis4[51] = {0.01, 0.0115, 0.01323, 0.01522, 0.01751, 0.02014, 0.02317, 0.02666, 0.03066, 0.03527, 0.04058, 0.04668, 0.0537, 0.06177, 0.07105, 0.08174, 0.09403, 0.1082, 0.1244, 0.1431, 0.1646, 0.1894, 0.2179, 0.2506, 0.2883, 0.3317, 0.3815, 0.4389, 0.5049, 0.5808, 0.6681, 0.7685, 0.8841, 1.017, 1.17, 1.346, 1.548, 1.781, 2.049, 2.357, 2.711, 3.118, 3.587, 4.127, 4.747, 5.461, 6.282, 7.226, 8.313, 9.562, 11}; 
   
   TH1D *hNuEBarSpectrumCalo__4 = new TH1D("hNuEBarSpectrumCalo__4","Fluence",50, xAxis4);
   hNuEBarSpectrumCalo__4->SetBinContent(0,4.350693e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(1,1.136419e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(2,1.634508e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(3,1.803931e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(4,2.735057e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(5,2.853366e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(6,4.134475e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(7,5.008294e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(8,4.609144e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(9,5.867101e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(10,6.67825e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(11,6.844713e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(12,5.702497e-07);
   hNuEBarSpectrumCalo__4->SetBinContent(13,1.180877e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(14,5.809322e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(15,2.928158e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(16,9.356219e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(17,3.885576e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(18,4.053736e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(19,4.977616e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(20,3.450441e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(21,1.788907e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(22,2.593354e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(23,3.561736e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(24,1.82346e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(25,1.219852e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(26,1.07276e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(27,1.040796e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(28,1.120481e-09);
   hNuEBarSpectrumCalo__4->SetBinContent(29,7.865081e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(30,5.560588e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(31,7.452195e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(32,5.376632e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(33,4.481855e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(34,4.247869e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(35,2.267518e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(36,2.665015e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(37,1.28237e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(38,1.067965e-10);
   hNuEBarSpectrumCalo__4->SetBinContent(39,5.928179e-11);
   hNuEBarSpectrumCalo__4->SetBinContent(40,4.24751e-11);
   hNuEBarSpectrumCalo__4->SetBinContent(41,2.814146e-11);
   hNuEBarSpectrumCalo__4->SetBinContent(42,1.721777e-11);
   hNuEBarSpectrumCalo__4->SetBinContent(43,7.131411e-12);
   hNuEBarSpectrumCalo__4->SetBinContent(44,3.558541e-12);
   hNuEBarSpectrumCalo__4->SetBinContent(45,1.305305e-12);
   hNuEBarSpectrumCalo__4->SetBinContent(46,8.321586e-12);
   hNuEBarSpectrumCalo__4->SetBinContent(47,1.632701e-13);
   hNuEBarSpectrumCalo__4->SetBinContent(48,4.053695e-14);
   hNuEBarSpectrumCalo__4->SetBinContent(49,7.598447e-16);
   hNuEBarSpectrumCalo__4->SetBinError(0,2.221581e-08);
   hNuEBarSpectrumCalo__4->SetBinError(1,8.18031e-09);
   hNuEBarSpectrumCalo__4->SetBinError(2,1.60955e-08);
   hNuEBarSpectrumCalo__4->SetBinError(3,1.464522e-08);
   hNuEBarSpectrumCalo__4->SetBinError(4,1.950568e-08);
   hNuEBarSpectrumCalo__4->SetBinError(5,2.022095e-08);
   hNuEBarSpectrumCalo__4->SetBinError(6,2.914327e-08);
   hNuEBarSpectrumCalo__4->SetBinError(7,2.645535e-08);
   hNuEBarSpectrumCalo__4->SetBinError(8,1.934843e-08);
   hNuEBarSpectrumCalo__4->SetBinError(9,1.996258e-08);
   hNuEBarSpectrumCalo__4->SetBinError(10,2.123782e-08);
   hNuEBarSpectrumCalo__4->SetBinError(11,1.920139e-08);
   hNuEBarSpectrumCalo__4->SetBinError(12,1.595289e-08);
   hNuEBarSpectrumCalo__4->SetBinError(13,2.634362e-10);
   hNuEBarSpectrumCalo__4->SetBinError(14,1.032237e-10);
   hNuEBarSpectrumCalo__4->SetBinError(15,1.154965e-09);
   hNuEBarSpectrumCalo__4->SetBinError(16,1.518722e-10);
   hNuEBarSpectrumCalo__4->SetBinError(17,1.010385e-09);
   hNuEBarSpectrumCalo__4->SetBinError(18,4.842958e-10);
   hNuEBarSpectrumCalo__4->SetBinError(19,6.84456e-10);
   hNuEBarSpectrumCalo__4->SetBinError(20,2.380907e-10);
   hNuEBarSpectrumCalo__4->SetBinError(21,1.09605e-10);
   hNuEBarSpectrumCalo__4->SetBinError(22,3.523509e-10);
   hNuEBarSpectrumCalo__4->SetBinError(23,2.263543e-10);
   hNuEBarSpectrumCalo__4->SetBinError(24,1.398146e-10);
   hNuEBarSpectrumCalo__4->SetBinError(25,8.074579e-11);
   hNuEBarSpectrumCalo__4->SetBinError(26,8.96327e-11);
   hNuEBarSpectrumCalo__4->SetBinError(27,4.920392e-11);
   hNuEBarSpectrumCalo__4->SetBinError(28,4.473045e-11);
   hNuEBarSpectrumCalo__4->SetBinError(29,3.643683e-11);
   hNuEBarSpectrumCalo__4->SetBinError(30,2.277466e-11);
   hNuEBarSpectrumCalo__4->SetBinError(31,2.993548e-11);
   hNuEBarSpectrumCalo__4->SetBinError(32,2.132375e-11);
   hNuEBarSpectrumCalo__4->SetBinError(33,2.30058e-11);
   hNuEBarSpectrumCalo__4->SetBinError(34,1.652286e-11);
   hNuEBarSpectrumCalo__4->SetBinError(35,1.068595e-11);
   hNuEBarSpectrumCalo__4->SetBinError(36,1.152998e-11);
   hNuEBarSpectrumCalo__4->SetBinError(37,6.093178e-12);
   hNuEBarSpectrumCalo__4->SetBinError(38,4.602045e-12);
   hNuEBarSpectrumCalo__4->SetBinError(39,3.334903e-12);
   hNuEBarSpectrumCalo__4->SetBinError(40,2.024088e-12);
   hNuEBarSpectrumCalo__4->SetBinError(41,1.49731e-12);
   hNuEBarSpectrumCalo__4->SetBinError(42,9.916577e-13);
   hNuEBarSpectrumCalo__4->SetBinError(43,4.456423e-13);
   hNuEBarSpectrumCalo__4->SetBinError(44,2.430848e-13);
   hNuEBarSpectrumCalo__4->SetBinError(45,3.324119e-14);
   hNuEBarSpectrumCalo__4->SetBinError(46,9.735405e-13);
   hNuEBarSpectrumCalo__4->SetBinError(47,1.043832e-14);
   hNuEBarSpectrumCalo__4->SetBinError(48,4.41698e-15);
   hNuEBarSpectrumCalo__4->SetBinError(49,5.375185e-16);
   hNuEBarSpectrumCalo__4->SetEntries(5162.667);
   hNuEBarSpectrumCalo__4->SetLineColor(4);
   hNuEBarSpectrumCalo__4->SetLineWidth(2);
   hNuEBarSpectrumCalo__4->GetXaxis()->SetTitle("E(GeV)");
   hNuEBarSpectrumCalo__4->GetXaxis()->SetRange(1,200);
   hNuEBarSpectrumCalo__4->GetXaxis()->SetLabelFont(42);
   hNuEBarSpectrumCalo__4->GetXaxis()->SetLabelSize(0.035);
   hNuEBarSpectrumCalo__4->GetXaxis()->SetTitleSize(0.035);
   hNuEBarSpectrumCalo__4->GetXaxis()->SetTitleFont(42);
   hNuEBarSpectrumCalo__4->GetYaxis()->SetTitle("Particles / (GeV*cm^{2}*EOT)");
   hNuEBarSpectrumCalo__4->GetYaxis()->SetLabelFont(42);
   hNuEBarSpectrumCalo__4->GetYaxis()->SetLabelSize(0.035);
   hNuEBarSpectrumCalo__4->GetYaxis()->SetTitleSize(0.035);
   hNuEBarSpectrumCalo__4->GetYaxis()->SetTitleFont(42);
   hNuEBarSpectrumCalo__4->GetZaxis()->SetLabelFont(42);
   hNuEBarSpectrumCalo__4->GetZaxis()->SetLabelSize(0.035);
   hNuEBarSpectrumCalo__4->GetZaxis()->SetTitleSize(0.035);
   hNuEBarSpectrumCalo__4->GetZaxis()->SetTitleFont(42);
   hNuEBarSpectrumCalo__4->Draw("SAME");
   TLatex *   tex = new TLatex(1.4,2.41361e-05,"#nu_{#mu}");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.4,5.28461e-06,"#nu_{#bar{#mu}}");
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.4,1.30047e-06,"#nu_{e}");
   tex->SetTextColor(3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(1.4,4.04272e-07,"#nu_{#bar{e}}");
   tex->SetTextColor(4);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/nuxsec.C <==
void nuxsec()
{
//=========Macro generated from canvas: c1/c1
//=========  (Thu May 24 18:02:50 2018) by ROOT version6.08/00
   TCanvas *c1 = new TCanvas("c1", "c1",886,24,573,531);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.7487626,-1.121507,5.739863,3.555211);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   Double_t xAxis1[101] = {0.01, 0.01073, 0.0115, 0.01234, 0.01323, 0.01419, 0.01522, 0.01633, 0.01751, 0.01878, 0.02014, 0.0216, 0.02317, 0.02485, 0.02666, 0.02859, 0.03066, 0.03289, 0.03527, 0.03783, 0.04058, 0.04352, 0.04668, 0.05006, 0.0537, 0.05759, 0.06177, 0.06625, 0.07105, 0.07621, 0.08174, 0.08767, 0.09403, 0.1008, 0.1082, 0.116, 0.1244, 0.1334, 0.1431, 0.1535, 0.1646, 0.1766, 0.1894, 0.2031, 0.2179, 0.2337, 0.2506, 0.2688, 0.2883, 0.3092, 0.3317, 0.3557, 0.3815, 0.4092, 0.4389, 0.4707, 0.5049, 0.5415, 0.5808, 0.6229, 0.6681, 0.7166, 0.7685, 0.8243, 0.8841, 0.9482, 1.017, 1.091, 1.17, 1.255, 1.346, 1.443, 1.548, 1.66, 1.781, 1.91, 2.049, 2.197, 2.357, 2.528, 2.711, 2.908, 3.118, 3.345, 3.587, 3.848, 4.127, 4.426, 4.747, 5.091, 5.461, 5.857, 6.282, 6.737, 7.226, 7.75, 8.313, 8.916, 9.562, 10.26, 11}; 
   
   TH1D *hxsec__1 = new TH1D("hxsec__1","Fluence",100, xAxis1);
   hxsec__1->SetBinContent(33,0.4459835);
   hxsec__1->SetBinContent(34,0.998743);
   hxsec__1->SetBinContent(35,1.332144);
   hxsec__1->SetBinContent(36,1.997096);
   hxsec__1->SetBinContent(37,3.170211);
   hxsec__1->SetBinContent(38,4.838684);
   hxsec__1->SetBinContent(39,6.906904);
   hxsec__1->SetBinContent(40,9.230385);
   hxsec__1->SetBinContent(41,11.86212);
   hxsec__1->SetBinContent(42,14.71513);
   hxsec__1->SetBinContent(43,17.87487);
   hxsec__1->SetBinContent(44,21.31705);
   hxsec__1->SetBinContent(45,25.12273);
   hxsec__1->SetBinContent(46,29.18671);
   hxsec__1->SetBinContent(47,33.70637);
   hxsec__1->SetBinContent(48,38.26987);
   hxsec__1->SetBinContent(49,43.52333);
   hxsec__1->SetBinContent(50,48.42499);
   hxsec__1->SetBinContent(51,53.72807);
   hxsec__1->SetBinContent(52,59.29522);
   hxsec__1->SetBinContent(53,64.92243);
   hxsec__1->SetBinContent(54,71.18674);
   hxsec__1->SetBinContent(55,77.46795);
   hxsec__1->SetBinContent(56,84.65149);
   hxsec__1->SetBinContent(57,91.67757);
   hxsec__1->SetBinContent(58,99.19682);
   hxsec__1->SetBinContent(59,107.2563);
   hxsec__1->SetBinContent(60,115.5902);
   hxsec__1->SetBinContent(61,124.1766);
   hxsec__1->SetBinContent(62,133.6358);
   hxsec__1->SetBinContent(63,143.098);
   hxsec__1->SetBinContent(64,151.0736);
   hxsec__1->SetBinContent(65,162.3621);
   hxsec__1->SetBinContent(66,172.5245);
   hxsec__1->SetBinContent(67,181.7436);
   hxsec__1->SetBinContent(68,193.2638);
   hxsec__1->SetBinContent(69,203.5444);
   hxsec__1->SetBinContent(70,215.7789);
   hxsec__1->SetBinContent(71,227.7097);
   hxsec__1->SetBinContent(72,243.0412);
   hxsec__1->SetBinContent(73,256.9237);
   hxsec__1->SetBinContent(74,268.7812);
   hxsec__1->SetBinContent(75,286.6039);
   hxsec__1->SetBinContent(76,299.0366);
   hxsec__1->SetBinContent(77,320.5422);
   hxsec__1->SetBinContent(78,335.6007);
   hxsec__1->SetBinContent(79,365.1007);
   hxsec__1->SetBinContent(80,185.774);
   hxsec__1->SetBinContent(81,411.5287);
   hxsec__1->SetBinContent(82,430.6496);
   hxsec__1->SetBinContent(83,226.8969);
   hxsec__1->SetBinContent(84,241.7583);
   hxsec__1->SetBinContent(85,547.7746);
   hxsec__1->SetBinContent(86,286.5101);
   hxsec__1->SetBinContent(87,333.7833);
   hxsec__1->SetBinContent(88,311.6745);
   hxsec__1->SetBinError(33,0.002175479);
   hxsec__1->SetBinError(34,0.00181428);
   hxsec__1->SetBinError(35,0.002556463);
   hxsec__1->SetBinError(36,0.004265116);
   hxsec__1->SetBinError(37,0.00694105);
   hxsec__1->SetBinError(38,0.01106672);
   hxsec__1->SetBinError(39,0.01599969);
   hxsec__1->SetBinError(40,0.02409707);
   hxsec__1->SetBinError(41,0.02968192);
   hxsec__1->SetBinError(42,0.03745504);
   hxsec__1->SetBinError(43,0.04963198);
   hxsec__1->SetBinError(44,0.06312977);
   hxsec__1->SetBinError(45,0.07879157);
   hxsec__1->SetBinError(46,0.07258684);
   hxsec__1->SetBinError(47,0.1122734);
   hxsec__1->SetBinError(48,0.1532876);
   hxsec__1->SetBinError(49,0.1712698);
   hxsec__1->SetBinError(50,0.2208978);
   hxsec__1->SetBinError(51,0.2444241);
   hxsec__1->SetBinError(52,0.2604923);
   hxsec__1->SetBinError(53,0.3395266);
   hxsec__1->SetBinError(54,0.3384505);
   hxsec__1->SetBinError(55,0.3755768);
   hxsec__1->SetBinError(56,0.4711284);
   hxsec__1->SetBinError(57,0.4817398);
   hxsec__1->SetBinError(58,0.5343901);
   hxsec__1->SetBinError(59,0.7318817);
   hxsec__1->SetBinError(60,0.7122793);
   hxsec__1->SetBinError(61,0.8732132);
   hxsec__1->SetBinError(62,1.085733);
   hxsec__1->SetBinError(63,1.141878);
   hxsec__1->SetBinError(64,1.383819);
   hxsec__1->SetBinError(65,1.356064);
   hxsec__1->SetBinError(66,1.386671);
   hxsec__1->SetBinError(67,1.616233);
   hxsec__1->SetBinError(68,2.071385);
   hxsec__1->SetBinError(69,2.158011);
   hxsec__1->SetBinError(70,2.853018);
   hxsec__1->SetBinError(71,2.726374);
   hxsec__1->SetBinError(72,3.155272);
   hxsec__1->SetBinError(73,4.20363);
   hxsec__1->SetBinError(74,5.37614);
   hxsec__1->SetBinError(75,6.524088);
   hxsec__1->SetBinError(76,6.616396);
   hxsec__1->SetBinError(77,10.17444);
   hxsec__1->SetBinError(78,9.477772);
   hxsec__1->SetBinError(79,14.05848);
   hxsec__1->SetBinError(80,5.298172);
   hxsec__1->SetBinError(81,9.527895);
   hxsec__1->SetBinError(82,13.0549);
   hxsec__1->SetBinError(83,7.914925);
   hxsec__1->SetBinError(84,22.39014);
   hxsec__1->SetBinError(85,97.86512);
   hxsec__1->SetBinError(86,18.50856);
   hxsec__1->SetBinError(87,64.16054);
   hxsec__1->SetBinError(88,15.38744);
   hxsec__1->SetEntries(4493.236);
   hxsec__1->SetLineWidth(2);
   hxsec__1->GetXaxis()->SetTitle("E_{#nu}(GeV)");
   hxsec__1->GetXaxis()->SetRange(0,89);
   hxsec__1->GetXaxis()->SetLabelFont(42);
   hxsec__1->GetXaxis()->SetLabelSize(0.035);
   hxsec__1->GetXaxis()->SetTitleSize(0.035);
   hxsec__1->GetXaxis()->SetTitleFont(42);
   hxsec__1->GetYaxis()->SetTitle("Interaction cross-section with nuclei (10^{-38} cm^{2})");
   hxsec__1->GetYaxis()->SetLabelFont(42);
   hxsec__1->GetYaxis()->SetLabelSize(0.035);
   hxsec__1->GetYaxis()->SetTitleOffset(1.1);
   hxsec__1->GetYaxis()->SetTitleFont(42);
   hxsec__1->GetZaxis()->SetLabelFont(42);
   hxsec__1->GetZaxis()->SetLabelSize(0.035);
   hxsec__1->GetZaxis()->SetTitleSize(0.035);
   hxsec__1->GetZaxis()->SetTitleFont(42);
   hxsec__1->Draw("");
   Double_t xAxis2[51] = {0.01, 0.0115, 0.01323, 0.01522, 0.01751, 0.02014, 0.02317, 0.02666, 0.03066, 0.03527, 0.04058, 0.04668, 0.0537, 0.06177, 0.07105, 0.08174, 0.09403, 0.1082, 0.1244, 0.1431, 0.1646, 0.1894, 0.2179, 0.2506, 0.2883, 0.3317, 0.3815, 0.4389, 0.5049, 0.5808, 0.6681, 0.7685, 0.8841, 1.017, 1.17, 1.346, 1.548, 1.781, 2.049, 2.357, 2.711, 3.118, 3.587, 4.127, 4.747, 5.461, 6.282, 7.226, 8.313, 9.562, 11}; 
   
   TH1D *hxsec__2 = new TH1D("hxsec__2","Fluence",50, xAxis2);
   hxsec__2->SetBinContent(17,0.5898386);
   hxsec__2->SetBinContent(18,1.109917);
   hxsec__2->SetBinContent(19,1.616879);
   hxsec__2->SetBinContent(20,2.287611);
   hxsec__2->SetBinContent(21,3.159777);
   hxsec__2->SetBinContent(22,4.23487);
   hxsec__2->SetBinContent(23,5.53354);
   hxsec__2->SetBinContent(24,7.058509);
   hxsec__2->SetBinContent(25,8.866179);
   hxsec__2->SetBinContent(26,11.03232);
   hxsec__2->SetBinContent(27,13.68642);
   hxsec__2->SetBinContent(28,16.86449);
   hxsec__2->SetBinContent(29,20.70246);
   hxsec__2->SetBinContent(30,25.29045);
   hxsec__2->SetBinContent(31,30.60777);
   hxsec__2->SetBinContent(32,37.02886);
   hxsec__2->SetBinContent(33,44.56515);
   hxsec__2->SetBinContent(34,53.28932);
   hxsec__2->SetBinContent(35,63.69442);
   hxsec__2->SetBinContent(36,75.5733);
   hxsec__2->SetBinContent(37,89.80204);
   hxsec__2->SetBinContent(38,105.7532);
   hxsec__2->SetBinContent(39,123.4056);
   hxsec__2->SetBinContent(40,130.9439);
   hxsec__2->SetBinContent(41,165.9132);
   hxsec__2->SetBinContent(42,194.2199);
   hxsec__2->SetBinContent(43,232.1602);
   hxsec__2->SetBinContent(44,125.7522);
   hxsec__2->SetBinContent(45,68.27761);
   hxsec__2->SetBinContent(46,177.188);
   hxsec__2->SetBinError(17,0.00166929);
   hxsec__2->SetBinError(18,0.004348252);
   hxsec__2->SetBinError(19,0.002958324);
   hxsec__2->SetBinError(20,0.004125977);
   hxsec__2->SetBinError(21,0.007483413);
   hxsec__2->SetBinError(22,0.008079083);
   hxsec__2->SetBinError(23,0.01007134);
   hxsec__2->SetBinError(24,0.02100053);
   hxsec__2->SetBinError(25,0.02382614);
   hxsec__2->SetBinError(26,0.03486278);
   hxsec__2->SetBinError(27,0.03777279);
   hxsec__2->SetBinError(28,0.04594787);
   hxsec__2->SetBinError(29,0.05868098);
   hxsec__2->SetBinError(30,0.09196459);
   hxsec__2->SetBinError(31,0.1112402);
   hxsec__2->SetBinError(32,0.1537345);
   hxsec__2->SetBinError(33,0.1727909);
   hxsec__2->SetBinError(34,0.2549494);
   hxsec__2->SetBinError(35,0.3648563);
   hxsec__2->SetBinError(36,0.5109252);
   hxsec__2->SetBinError(37,0.6804092);
   hxsec__2->SetBinError(38,0.8805471);
   hxsec__2->SetBinError(39,1.846442);
   hxsec__2->SetBinError(40,34.62408);
   hxsec__2->SetBinError(41,3.15655);
   hxsec__2->SetBinError(42,20.59085);
   hxsec__2->SetBinError(43,10.93851);
   hxsec__2->SetBinError(44,4.476046);
   hxsec__2->SetBinError(45,3.437306);
   hxsec__2->SetBinError(46,5.510636);
   hxsec__2->SetEntries(1860.812);
   hxsec__2->SetLineColor(2);
   hxsec__2->SetLineWidth(2);
   hxsec__2->GetXaxis()->SetTitle("E(GeV)");
   hxsec__2->GetXaxis()->SetRange(6,44);
   hxsec__2->GetXaxis()->SetLabelFont(42);
   hxsec__2->GetXaxis()->SetLabelSize(0.035);
   hxsec__2->GetXaxis()->SetTitleSize(0.035);
   hxsec__2->GetXaxis()->SetTitleFont(42);
   hxsec__2->GetYaxis()->SetTitle("Particles / (GeV*cm^{2}*EOT)");
   hxsec__2->GetYaxis()->SetLabelFont(42);
   hxsec__2->GetYaxis()->SetLabelSize(0.035);
   hxsec__2->GetYaxis()->SetTitleSize(0.035);
   hxsec__2->GetYaxis()->SetTitleFont(42);
   hxsec__2->GetZaxis()->SetLabelFont(42);
   hxsec__2->GetZaxis()->SetLabelSize(0.035);
   hxsec__2->GetZaxis()->SetTitleSize(0.035);
   hxsec__2->GetZaxis()->SetTitleFont(42);
   hxsec__2->Draw("SAME");
   Double_t xAxis3[101] = {0.01, 0.01073, 0.0115, 0.01234, 0.01323, 0.01419, 0.01522, 0.01633, 0.01751, 0.01878, 0.02014, 0.0216, 0.02317, 0.02485, 0.02666, 0.02859, 0.03066, 0.03289, 0.03527, 0.03783, 0.04058, 0.04352, 0.04668, 0.05006, 0.0537, 0.05759, 0.06177, 0.06625, 0.07105, 0.07621, 0.08174, 0.08767, 0.09403, 0.1008, 0.1082, 0.116, 0.1244, 0.1334, 0.1431, 0.1535, 0.1646, 0.1766, 0.1894, 0.2031, 0.2179, 0.2337, 0.2506, 0.2688, 0.2883, 0.3092, 0.3317, 0.3557, 0.3815, 0.4092, 0.4389, 0.4707, 0.5049, 0.5415, 0.5808, 0.6229, 0.6681, 0.7166, 0.7685, 0.8243, 0.8841, 0.9482, 1.017, 1.091, 1.17, 1.255, 1.346, 1.443, 1.548, 1.66, 1.781, 1.91, 2.049, 2.197, 2.357, 2.528, 2.711, 2.908, 3.118, 3.345, 3.587, 3.848, 4.127, 4.426, 4.747, 5.091, 5.461, 5.857, 6.282, 6.737, 7.226, 7.75, 8.313, 8.916, 9.562, 10.26, 11}; 
   
   TH1D *hxsec__3 = new TH1D("hxsec__3","Fluence",100, xAxis3);
   hxsec__3->SetBinContent(33,2.745422);
   hxsec__3->SetBinContent(34,5.984858);
   hxsec__3->SetBinContent(35,7.008658);
   hxsec__3->SetBinContent(36,8.164668);
   hxsec__3->SetBinContent(37,9.546351);
   hxsec__3->SetBinContent(38,11.14397);
   hxsec__3->SetBinContent(39,12.93262);
   hxsec__3->SetBinContent(40,14.97325);
   hxsec__3->SetBinContent(41,17.37345);
   hxsec__3->SetBinContent(42,20.04734);
   hxsec__3->SetBinContent(43,23.05309);
   hxsec__3->SetBinContent(44,26.40851);
   hxsec__3->SetBinContent(45,30.02486);
   hxsec__3->SetBinContent(46,34.03787);
   hxsec__3->SetBinContent(47,38.22928);
   hxsec__3->SetBinContent(48,42.939);
   hxsec__3->SetBinContent(49,47.7873);
   hxsec__3->SetBinContent(50,52.92437);
   hxsec__3->SetBinContent(51,58.18737);
   hxsec__3->SetBinContent(52,63.9958);
   hxsec__3->SetBinContent(53,69.9269);
   hxsec__3->SetBinContent(54,75.88696);
   hxsec__3->SetBinContent(55,82.8965);
   hxsec__3->SetBinContent(56,89.8532);
   hxsec__3->SetBinContent(57,96.24164);
   hxsec__3->SetBinContent(58,104.7144);
   hxsec__3->SetBinContent(59,112.9434);
   hxsec__3->SetBinContent(60,120.0845);
   hxsec__3->SetBinContent(61,129.7689);
   hxsec__3->SetBinContent(62,138.1582);
   hxsec__3->SetBinContent(63,147.4734);
   hxsec__3->SetBinContent(64,156.6306);
   hxsec__3->SetBinContent(65,166.0717);
   hxsec__3->SetBinContent(66,176.2002);
   hxsec__3->SetBinContent(67,186.4333);
   hxsec__3->SetBinContent(68,198.966);
   hxsec__3->SetBinContent(69,206.8944);
   hxsec__3->SetBinContent(70,222.1562);
   hxsec__3->SetBinContent(71,233.6848);
   hxsec__3->SetBinContent(72,247.124);
   hxsec__3->SetBinContent(73,261.4031);
   hxsec__3->SetBinContent(74,275.4567);
   hxsec__3->SetBinContent(75,288.4655);
   hxsec__3->SetBinContent(76,312.4253);
   hxsec__3->SetBinContent(77,331.6051);
   hxsec__3->SetBinContent(78,352.1384);
   hxsec__3->SetBinContent(79,349.7023);
   hxsec__3->SetBinContent(80,386.2297);
   hxsec__3->SetBinContent(81,421.3249);
   hxsec__3->SetBinContent(82,425.7071);
   hxsec__3->SetBinContent(83,469.6877);
   hxsec__3->SetBinContent(84,468.2957);
   hxsec__3->SetBinContent(85,516.8632);
   hxsec__3->SetBinContent(86,273.4454);
   hxsec__3->SetBinContent(87,299.221);
   hxsec__3->SetBinContent(88,332.7712);
   hxsec__3->SetBinError(33,0.02108161);
   hxsec__3->SetBinError(34,0.01628938);
   hxsec__3->SetBinError(35,0.02352389);
   hxsec__3->SetBinError(36,0.02332984);
   hxsec__3->SetBinError(37,0.01750951);
   hxsec__3->SetBinError(38,0.03147443);
   hxsec__3->SetBinError(39,0.02501217);
   hxsec__3->SetBinError(40,0.02906878);
   hxsec__3->SetBinError(41,0.04163417);
   hxsec__3->SetBinError(42,0.05291605);
   hxsec__3->SetBinError(43,0.04976289);
   hxsec__3->SetBinError(44,0.06222962);
   hxsec__3->SetBinError(45,0.09943567);
   hxsec__3->SetBinError(46,0.1339643);
   hxsec__3->SetBinError(47,0.1530115);
   hxsec__3->SetBinError(48,0.2052279);
   hxsec__3->SetBinError(49,0.1609062);
   hxsec__3->SetBinError(50,0.2186708);
   hxsec__3->SetBinError(51,0.2243413);
   hxsec__3->SetBinError(52,0.2826631);
   hxsec__3->SetBinError(53,0.2850576);
   hxsec__3->SetBinError(54,0.3036559);
   hxsec__3->SetBinError(55,0.3158968);
   hxsec__3->SetBinError(56,0.3020767);
   hxsec__3->SetBinError(57,0.5265904);
   hxsec__3->SetBinError(58,0.5231318);
   hxsec__3->SetBinError(59,0.6409483);
   hxsec__3->SetBinError(60,0.8174533);
   hxsec__3->SetBinError(61,0.5980612);
   hxsec__3->SetBinError(62,0.6340402);
   hxsec__3->SetBinError(63,0.7615769);
   hxsec__3->SetBinError(64,0.9133411);
   hxsec__3->SetBinError(65,1.06798);
   hxsec__3->SetBinError(66,1.555994);
   hxsec__3->SetBinError(67,1.459119);
   hxsec__3->SetBinError(68,1.632968);
   hxsec__3->SetBinError(69,2.164205);
   hxsec__3->SetBinError(70,2.909819);
   hxsec__3->SetBinError(71,2.056527);
   hxsec__3->SetBinError(72,3.468138);
   hxsec__3->SetBinError(73,3.530005);
   hxsec__3->SetBinError(74,3.777666);
   hxsec__3->SetBinError(75,5.067317);
   hxsec__3->SetBinError(76,10.78577);
   hxsec__3->SetBinError(77,13.40815);
   hxsec__3->SetBinError(78,6.672314);
   hxsec__3->SetBinError(79,45.45075);
   hxsec__3->SetBinError(80,118.7135);
   hxsec__3->SetBinError(81,16.73489);
   hxsec__3->SetBinError(82,19.40374);
   hxsec__3->SetBinError(83,12.03118);
   hxsec__3->SetBinError(84,108.2168);
   hxsec__3->SetBinError(85,20.2288);
   hxsec__3->SetBinError(86,14.297);
   hxsec__3->SetBinError(87,15.43744);
   hxsec__3->SetBinError(88,17.1592);
   hxsec__3->SetEntries(2830.945);
   hxsec__3->SetLineColor(3);
   hxsec__3->SetLineWidth(2);
   hxsec__3->GetXaxis()->SetTitle("E(GeV)");
   hxsec__3->GetXaxis()->SetRange(12,87);
   hxsec__3->GetXaxis()->SetLabelFont(42);
   hxsec__3->GetXaxis()->SetLabelSize(0.035);
   hxsec__3->GetXaxis()->SetTitleSize(0.035);
   hxsec__3->GetXaxis()->SetTitleFont(42);
   hxsec__3->GetYaxis()->SetTitle("Particles / (GeV*cm^{2}*EOT)");
   hxsec__3->GetYaxis()->SetLabelFont(42);
   hxsec__3->GetYaxis()->SetLabelSize(0.035);
   hxsec__3->GetYaxis()->SetTitleSize(0.035);
   hxsec__3->GetYaxis()->SetTitleFont(42);
   hxsec__3->GetZaxis()->SetLabelFont(42);
   hxsec__3->GetZaxis()->SetLabelSize(0.035);
   hxsec__3->GetZaxis()->SetTitleSize(0.035);
   hxsec__3->GetZaxis()->SetTitleFont(42);
   hxsec__3->Draw("SAME");
   Double_t xAxis4[101] = {0.01, 0.01073, 0.0115, 0.01234, 0.01323, 0.01419, 0.01522, 0.01633, 0.01751, 0.01878, 0.02014, 0.0216, 0.02317, 0.02485, 0.02666, 0.02859, 0.03066, 0.03289, 0.03527, 0.03783, 0.04058, 0.04352, 0.04668, 0.05006, 0.0537, 0.05759, 0.06177, 0.06625, 0.07105, 0.07621, 0.08174, 0.08767, 0.09403, 0.1008, 0.1082, 0.116, 0.1244, 0.1334, 0.1431, 0.1535, 0.1646, 0.1766, 0.1894, 0.2031, 0.2179, 0.2337, 0.2506, 0.2688, 0.2883, 0.3092, 0.3317, 0.3557, 0.3815, 0.4092, 0.4389, 0.4707, 0.5049, 0.5415, 0.5808, 0.6229, 0.6681, 0.7166, 0.7685, 0.8243, 0.8841, 0.9482, 1.017, 1.091, 1.17, 1.255, 1.346, 1.443, 1.548, 1.66, 1.781, 1.91, 2.049, 2.197, 2.357, 2.528, 2.711, 2.908, 3.118, 3.345, 3.587, 3.848, 4.127, 4.426, 4.747, 5.091, 5.461, 5.857, 6.282, 6.737, 7.226, 7.75, 8.313, 8.916, 9.562, 10.26, 11}; 
   
   TH1D *hxsec__4 = new TH1D("hxsec__4","Fluence",100, xAxis4);
   hxsec__4->SetBinContent(33,0.3619935);
   hxsec__4->SetBinContent(34,0.8245726);
   hxsec__4->SetBinContent(35,1.000318);
   hxsec__4->SetBinContent(36,1.227357);
   hxsec__4->SetBinContent(37,1.463005);
   hxsec__4->SetBinContent(38,1.740396);
   hxsec__4->SetBinContent(39,2.105334);
   hxsec__4->SetBinContent(40,2.47921);
   hxsec__4->SetBinContent(41,2.92763);
   hxsec__4->SetBinContent(42,3.410243);
   hxsec__4->SetBinContent(43,3.938371);
   hxsec__4->SetBinContent(44,4.562598);
   hxsec__4->SetBinContent(45,5.172181);
   hxsec__4->SetBinContent(46,5.915072);
   hxsec__4->SetBinContent(47,6.619415);
   hxsec__4->SetBinContent(48,7.49129);
   hxsec__4->SetBinContent(49,8.352493);
   hxsec__4->SetBinContent(50,9.386346);
   hxsec__4->SetBinContent(51,10.48319);
   hxsec__4->SetBinContent(52,11.66362);
   hxsec__4->SetBinContent(53,12.96758);
   hxsec__4->SetBinContent(54,14.43533);
   hxsec__4->SetBinContent(55,16.0595);
   hxsec__4->SetBinContent(56,17.65353);
   hxsec__4->SetBinContent(57,19.60015);
   hxsec__4->SetBinContent(58,21.64351);
   hxsec__4->SetBinContent(59,23.99016);
   hxsec__4->SetBinContent(60,26.4467);
   hxsec__4->SetBinContent(61,29.23146);
   hxsec__4->SetBinContent(62,32.16552);
   hxsec__4->SetBinContent(63,35.37839);
   hxsec__4->SetBinContent(64,38.69112);
   hxsec__4->SetBinContent(65,42.48489);
   hxsec__4->SetBinContent(66,46.61054);
   hxsec__4->SetBinContent(67,50.9826);
   hxsec__4->SetBinContent(68,55.74078);
   hxsec__4->SetBinContent(69,60.98569);
   hxsec__4->SetBinContent(70,66.30215);
   hxsec__4->SetBinContent(71,72.40543);
   hxsec__4->SetBinContent(72,78.66453);
   hxsec__4->SetBinContent(73,85.2077);
   hxsec__4->SetBinContent(74,92.97587);
   hxsec__4->SetBinContent(75,101.0479);
   hxsec__4->SetBinContent(76,109.4084);
   hxsec__4->SetBinContent(77,118.3517);
   hxsec__4->SetBinContent(78,129.3273);
   hxsec__4->SetBinContent(79,138.338);
   hxsec__4->SetBinContent(80,149.6663);
   hxsec__4->SetBinContent(81,162.5524);
   hxsec__4->SetBinContent(82,175.6205);
   hxsec__4->SetBinContent(83,188.6545);
   hxsec__4->SetBinContent(84,204.1462);
   hxsec__4->SetBinContent(85,217.6076);
   hxsec__4->SetBinContent(86,236.679);
   hxsec__4->SetBinContent(87,250.4359);
   hxsec__4->SetBinContent(88,269.9084);
   hxsec__4->SetBinContent(89,294.7667);
   hxsec__4->SetBinContent(90,318.6104);
   hxsec__4->SetBinContent(91,337.0947);
   hxsec__4->SetBinContent(92,361.1323);
   hxsec__4->SetBinContent(93,363.5961);
   hxsec__4->SetBinContent(94,441.5413);
   hxsec__4->SetBinContent(95,571.0682);
   hxsec__4->SetBinContent(96,466.3442);
   hxsec__4->SetBinContent(97,397.9434);
   hxsec__4->SetBinError(33,0.01004858);
   hxsec__4->SetBinError(34,0.01976196);
   hxsec__4->SetBinError(35,0.008022623);
   hxsec__4->SetBinError(36,0.01513612);
   hxsec__4->SetBinError(37,0.02965399);
   hxsec__4->SetBinError(38,0.02192007);
   hxsec__4->SetBinError(39,0.01325542);
   hxsec__4->SetBinError(40,0.01100817);
   hxsec__4->SetBinError(41,0.01743787);
   hxsec__4->SetBinError(42,0.02080286);
   hxsec__4->SetBinError(43,0.02137527);
   hxsec__4->SetBinError(44,0.03285997);
   hxsec__4->SetBinError(45,0.02774078);
   hxsec__4->SetBinError(46,0.03463757);
   hxsec__4->SetBinError(47,0.03876409);
   hxsec__4->SetBinError(48,0.040695);
   hxsec__4->SetBinError(49,0.06423766);
   hxsec__4->SetBinError(50,0.05267723);
   hxsec__4->SetBinError(51,0.07604399);
   hxsec__4->SetBinError(52,0.06381024);
   hxsec__4->SetBinError(53,0.06873699);
   hxsec__4->SetBinError(54,0.08288444);
   hxsec__4->SetBinError(55,0.08047356);
   hxsec__4->SetBinError(56,0.09546105);
   hxsec__4->SetBinError(57,0.0767125);
   hxsec__4->SetBinError(58,0.1420062);
   hxsec__4->SetBinError(59,0.1412555);
   hxsec__4->SetBinError(60,0.1711862);
   hxsec__4->SetBinError(61,0.1048828);
   hxsec__4->SetBinError(62,0.1930202);
   hxsec__4->SetBinError(63,0.1686528);
   hxsec__4->SetBinError(64,0.222553);
   hxsec__4->SetBinError(65,0.2015258);
   hxsec__4->SetBinError(66,0.2142896);
   hxsec__4->SetBinError(67,0.2705195);
   hxsec__4->SetBinError(68,0.2844527);
   hxsec__4->SetBinError(69,0.3348468);
   hxsec__4->SetBinError(70,0.6534975);
   hxsec__4->SetBinError(71,0.5726038);
   hxsec__4->SetBinError(72,0.475562);
   hxsec__4->SetBinError(73,0.5692956);
   hxsec__4->SetBinError(74,0.742249);
   hxsec__4->SetBinError(75,0.6734778);
   hxsec__4->SetBinError(76,0.9523543);
   hxsec__4->SetBinError(77,1.134285);
   hxsec__4->SetBinError(78,1.440643);
   hxsec__4->SetBinError(79,1.764493);
   hxsec__4->SetBinError(80,1.725215);
   hxsec__4->SetBinError(81,1.670889);
   hxsec__4->SetBinError(82,1.801364);
   hxsec__4->SetBinError(83,2.786498);
   hxsec__4->SetBinError(84,3.129762);
   hxsec__4->SetBinError(85,3.291604);
   hxsec__4->SetBinError(86,5.550395);
   hxsec__4->SetBinError(87,5.132474);
   hxsec__4->SetBinError(88,8.306352);
   hxsec__4->SetBinError(89,10.32835);
   hxsec__4->SetBinError(90,12.94211);
   hxsec__4->SetBinError(91,11.71682);
   hxsec__4->SetBinError(92,13.02849);
   hxsec__4->SetBinError(93,34.00092);
   hxsec__4->SetBinError(94,54.74911);
   hxsec__4->SetBinError(95,110.0089);
   hxsec__4->SetBinError(96,111.7332);
   hxsec__4->SetBinError(97,200.7734);
   hxsec__4->SetEntries(709.1132);
   hxsec__4->SetLineColor(4);
   hxsec__4->SetLineWidth(2);
   hxsec__4->GetXaxis()->SetTitle("E(GeV)");
   hxsec__4->GetXaxis()->SetRange(12,87);
   hxsec__4->GetXaxis()->SetLabelFont(42);
   hxsec__4->GetXaxis()->SetLabelSize(0.035);
   hxsec__4->GetXaxis()->SetTitleSize(0.035);
   hxsec__4->GetXaxis()->SetTitleFont(42);
   hxsec__4->GetYaxis()->SetTitle("Particles / (GeV*cm^{2}*EOT)");
   hxsec__4->GetYaxis()->SetLabelFont(42);
   hxsec__4->GetYaxis()->SetLabelSize(0.035);
   hxsec__4->GetYaxis()->SetTitleSize(0.035);
   hxsec__4->GetYaxis()->SetTitleFont(42);
   hxsec__4->GetZaxis()->SetLabelFont(42);
   hxsec__4->GetZaxis()->SetLabelSize(0.035);
   hxsec__4->GetZaxis()->SetTitleSize(0.035);
   hxsec__4->GetZaxis()->SetTitleFont(42);
   hxsec__4->Draw("SAME");
   TLatex *   tex = new TLatex(3.5,37.8672,"#nu_{#mu}");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3.5,25.067,"#nu_{#bar{#mu}}");
   tex->SetTextColor(2);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3.5,14.8087,"#nu_{e}");
   tex->SetTextColor(3);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3.5,9.52797,"#nu_{#bar{e}}");
   tex->SetTextColor(4);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

